Visual-Inertial Object Detection and Mapping

We present a method to populate an unknown environment with models of previously seen objects, placed in a Euclidean reference frame that is inferred causally and on-line using monocular video along with inertial sensors. The system we implement returns a sparse point cloud for the regions of the scene that are visible but not recognized as a previously seen object, and a detailed object model and its pose in the Euclidean frame otherwise. The system includes bottom-up and top-down components, whereby deep networks trained for detection provide likelihood scores for object hypotheses provided by a nonlinear filter, whose state serves as memory. Additional networks provide likelihood scores for edges, which complements detection networks trained to be invariant to small deformations. We test our algorithm on existing datasets, and also introduce the VISMA dataset, that provides ground truth pose, point-cloud map, and object models, along with time-stamped inertial measurements.

==> scripts/croppdf.py <==
#!/usr/bin/python
import glob
import os
pdf_files = glob.glob("*.pdf")
for each in pdf_files:
  cmd = "pdfcrop {} {}".format(each, each)
  os.system(cmd)

==> scripts/merge_bibmacros.py <==
# Notes on bibtool
# Configured with resource_file:
# bibtool -r resource_file -i input_file(s) -o output file
# Merge multiple bib files and remove duplicates: (-s for sorting and -d for removing duplicates)
# bibtool -s -d -i input_file(s) -o output_file
with open("totalSS.bib", 'r') as f:
    leading = "@STRING"
    last_abbr = None
    for l in f.readlines():
        if l[:len(leading)] == leading or l[:len(leading)] == str.lower(leading):
            abbr = l[l.find('{')+1:l.find('=')].strip()

            not_dup = (last_abbr is None) or (not abbr == last_abbr)

            if not_dup:
                print(l[:-1])
                last_abbr = abbr
                # print(last_abbr)
            else:
                pass


==> scripts/png2jpg.py <==
#!/usr/bin/python
from __future__ import print_function
import glob
import os
import sys

if __name__ == '__main__':
    try:
        path = sys.argv[1]
    except IndexError:
        path = ""

    png_files = glob.glob("{}*.png".format(path))
    for each in png_files:
        basename = each[:each.find('.')]
        cmd = "convert {}.png -resize 50% {}.jpg".format(basename, basename)
        print("execute {}".format(cmd))
        os.system(cmd)


==> scripts/trimall.py <==
#!/usr/bin/python
import glob
import os

import argparse


cwd = os.getcwd()

images = glob.glob(os.path.join(cwd, '*.png'))

for i, image in enumerate(images):
    print('processing {} --- {}/{}'.format(image, i, len(images)))
    os.system('convert -trim ' + image + ' ' + image)


==> supmat_figures/png2jpg.py <==
#!/usr/bin/python
from __future__ import print_function
import glob
import os
import sys

if __name__ == '__main__':
    try:
        path = sys.argv[1]
    except IndexError:
        path = ""

    png_files = glob.glob("{}*.png".format(path))
    for each in png_files:
        basename = each[:each.find('.')]
        cmd = "convert {}.png -resize 50% {}.jpg".format(basename, basename)
        #  cmd = "convert {}.png {}.jpg".format(basename, basename)
        print("execute {}".format(cmd))
        os.system(cmd)

